Highly accurate simulations of asymmetric black-hole scattering and cross validation of effective-one-body models

The study of unbound binary-black-hole encounters provides a gauge-invariant approach to exploring strong-field gravitational interactions in two-body systems, which can subsequently inform waveform models for bound orbits. In this work, we present 60 new highly accurate numerical relativity (NR) simulations of black-hole scattering, generated using the Spectral Einstein Code (SpEC). Our simulations include 14 spin-aligned configurations, as well as 16 configurations with unequal masses, up to a mass ratio of 10. We perform the first direct comparison of scattering angles computed using different NR codes, finding good agreement. We compare our NR scattering angle results to the post-Minkowskian (PM)-based effective-one-body (EOB) closed-form models SEOB-PM and $w_{\rm EOB}$, finding less than 5% deviation except near the scatter-capture separatrix. Comparisons with the post-Newtonian-based EOB evolution models SEOBNRv5 and TEOBResumS-Dal\'{i} reveal that the former agrees within 8% accuracy with non-spinning NR results across most parameter ranges, whereas the latter matches similarly at lower energies but diverges significantly at higher energies. Both evolution EOB models exhibit increased deviations for spinning systems, predicting a notably different location of the capture separatrix compared to NR. Our key result is the first measurement of disparate scattering angles from NR simulations due to asymmetric gravitational-wave emission. We compare these results to SEOB-PM models constructed to calculate the scattering angle of a single black hole in asymmetric systems.

==> anc/ScatteringAngles.dat <==
Gamma J_ADM/M q chi_1 chi_2 theta_{SpEC 1} thetaLowError_{SpEC 1} thetaUpError_{SpEC 1} theta_{SpEC 2} thetaLowError_{SpEC 2} thetaUpError_{SpEC 2} theta_{SEOB-4PM} theta_{w4PM} theta_{SEOBNRv5} theta_{TEOBResumS-Dali}
1.0226408164446017  1.0940991587625069  0.9999999985662874  [8.5999400e-11 2.1918461e-09 8.4888760e-10]  [-8.0194100e-11 -2.0436616e-09 -8.6221740e-10] 331.39556291935804  0.1453249445549716  0.07360459378597102  331.3944700921687  0.14528047694600613  0.07356482140425509 333.73033532045423 341.15916670311987  326.64762311402484  nan
1.0226408310823056  1.0998239956303297  1.000000044550483  [5.990900e-12 1.515663e-10 8.038325e-10]  [-1.563000e-12 -3.977280e-11 -7.436904e-10] 306.9633658202977  0.023790877787982674  0.01743457904034767  306.9623942858366  0.02378045226217116  0.017418365750803973 310.4752709874425 315.3221572513029  309.0414369693756  nan
1.0226408471516126  1.1112742621472862  0.9999999971805914  [ 8.1827600e-11  2.0518561e-09 -1.0728200e-11]  [-8.0905700e-11 -2.0298101e-09 -2.2334200e-11] 275.2288595043634  0.008358456243632144  0.007210824538396826  275.22894855573225  0.008362491019502724  0.007179203476060909 277.85671073449316 280.4087409980976  281.0527648526506  375.1489342172301
1.022640769220597  1.1341744678487657  1.0000000077443394  [-2.927730e-11 -7.234728e-10 -2.052180e-11]  [ 2.683820e-11  6.600897e-10 -1.574569e-10] 236.28134810249213  0.006477647046452367  0.006469094832473216  236.28170077619922  0.006478438694181548  0.006469917973148708 237.5035088024076 238.54722741991563  242.15190027529246  277.11413801475805
1.0226408303653982  1.1456493350986208  1.0000000153377613  [-1.765070e-11 -4.314374e-10 -7.604875e-10]  [2.549880e-11 6.224457e-10 8.512433e-10] 222.5409486452882  0.006289875077803815  0.006527473111909831  222.5405664065393  0.0062969763599142175  0.006532754902217813 223.39029364306057 224.1269951399498  227.77238877145336  253.1678963741919
1.0226408376546614  1.1685491699349795  0.9999999959167314  [ 1.12440510e-09  2.68083263e-08 -9.54109000e-11]  [-1.12438260e-09 -2.68084625e-08  1.05016900e-10] 201.202195612189  0.0062786538530719  0.0065194651891101844  201.20222146409895  0.006269647107324463  0.006498748444660976 201.62518091462107 202.03572200086265  205.15933078200814  220.50823264842074
1.022640820974596  1.1914738337667354  1.0000000065697787  [-1.8848850e-10 -4.4105204e-09  3.8110070e-10]  [ 1.8610730e-10  4.3547799e-09 -3.8937770e-10] 184.96750516908813  0.006376613787493732  0.006456601675607229  184.967467388197  0.006385873345721432  0.0064460624248797544 185.1780447416027 185.43001388485808  187.90898080189538  198.19883571232458
1.0226407462764628  1.2601994795957911  0.999999997628236  [ 4.1147660e-10  9.0967043e-09 -2.5328370e-10]  [-4.1007100e-10 -9.0658587e-09  2.5827810e-10] 152.15346392417817  0.006826320077368121  0.00673807727921322  152.15342795176872  0.006822938920901084  0.0067356012013811885 152.15117638742205 152.23177849496713  153.39547070623533  157.51634392076951
1.0226408421600712  1.37477394866013  0.9999999910729865  [-1.69116120e-09 -3.42566793e-08 -3.37105500e-10]  [1.69112160e-09 3.42564528e-08 3.48333600e-10] 120.8477735672716  0.007517939270494461  0.007506206331270559  120.84774451895181  0.007517905629429205  0.0075046246365092556 120.80579376408775 120.82644656392054  121.20965626598873  122.42487557940224
1.022640760399219  1.4893245136389217  1.0000000349453846  [-2.886320e-11 -5.390237e-10  1.515448e-09]  [ 2.9336700e-11  5.4799230e-10 -1.4915853e-09] 101.72555455973377  0.008214688396870218  0.00825019552265863  101.7262724238943  0.008219553216573  0.008239195948687519 101.69280768898658 101.7001895080221  101.86347949009469  102.21627150459437
1.0226408808035685  1.60389901112629  0.9999999923990793  [-1.6166070e-10 -2.8074651e-09  1.6719600e-10]  [ 1.6795070e-10  2.9159749e-09 -2.6088910e-10] 88.44263058526106  0.008887966238113658  0.009077172104165247  88.44254763159731  0.008886117278132561  0.009075484909806458 88.41969402830892 88.42288136076418  88.50938502964367  88.56655299417548
1.0226408518757037  1.718473750073147  1.0000000085413447  [4.2730580e-10 6.9219906e-09 5.1761190e-10]  [-4.2951960e-10 -6.9582271e-09 -5.3266830e-10] 78.53201616221763  0.009607385679744299  0.009971142033550203  78.53199249736464  0.00960700272573457  0.009969532302929308 78.51546548469985 78.51702643601018  78.57042612685666  78.52749693797003
1.0226407506857937  1.833024303384486  1.0000000040219819  [ 3.0328470e-10  4.6036876e-09 -6.8919070e-10]  [-3.075473e-10 -4.668399e-09  7.080615e-10] 70.78671399086831  0.010355611148616075  0.01085236230685237  70.78695744984262  0.010359424671389533  0.010850899568848639 70.77461023820013 70.77545155580857  70.81176132944341  70.74050796433555
1.0024998643519485  1.1519994205959356  0.9999999999297042  [1.6990110e-10 1.5652867e-09 8.3867000e-12]  [-1.6991210e-10 -1.5651042e-09 -1.5277500e-11] 216.3411390363052  0.23259687736955506  0.18932556234456496  216.34101146610476  0.2325847103782082  0.18932078195845498 220.59733645133716 217.00943698462095  219.49211333768517  216.16710987672502
1.0049997689665042  1.1519988963589882  0.9999999999481366  [-2.1870e-13  6.5960e-12 -4.8472e-12]  [ 1.7800e-13 -6.6761e-12 -4.8326e-12] 200.85700120483483  0.06249672725338607  0.050561498834295504  200.85688994965136  0.062482585347433645  0.05057061093130737 203.2628688404474 200.84328804035135  202.53713619717718  201.50735450875894
1.00750123109281  1.1520014633344795  1.0000000090673051  [3.759280e-11 5.415857e-10 5.162743e-10]  [-3.770990e-11 -5.432010e-10 -4.762757e-10] 194.1159874155545  0.03172986531362779  0.024659106220915744  194.1159793403498  0.031735482212057325  0.02466191176803726 196.26354989641874 194.3137054628805  195.9409340972445  196.40859647898603
1.0100000742151658  1.1519985252500466  1.0000000006420104  [ 9.11000e-14  3.11997e-11 -9.10590e-12]  [-7.11000e-14 -3.07901e-11 -1.36528e-11] 192.1935694923798  0.021028377513930604  0.016569043332229624  192.19343058031137  0.02103454041901533  0.01657390359815317 193.98093142137935 192.3442330581873  194.05964622854816  196.12284470280628
1.0125010649522357  1.1520001841907972  0.9999999927442288  [-2.00693270e-09 -3.65170734e-08 -3.73783600e-10]  [2.00624870e-09 3.65050478e-08 3.93269000e-10] 193.09403666921423  0.015426671530172123  0.012459352362767497  193.09402070095388  0.01542964200343158  0.012458518510008487 194.58688787679264 193.23473022360085  195.13747519475473  199.13622498776076
1.0150000520748381  1.1519991761137225  0.999999999407363  [-1.17700e-12 -1.01980e-10 -1.03556e-11]  [ 1.296300e-12  1.038557e-10 -2.199300e-12] 196.03432980956788  0.011979723651131962  0.010154314795151047  196.03451793454335  0.011976397609631304  0.010155148309258687 197.31864157841576 196.27996736956686  198.46250482096661  204.9402183310514
1.017500894302358  1.1520001183521678  0.9999999834864534  [-1.17838630e-09 -2.51539624e-08 -1.01096280e-09]  [1.17836540e-09 2.51537493e-08 1.02818040e-09] 200.79926872440652  0.009533297039373754  0.008398349900979847  200.79932287084762  0.009548711574159364  0.008383970897469077 201.8478119557595 201.19690725406963  203.75149814082684  213.54518096202926
1.0199999994590982  1.1519994920051855  0.9999999992495485  [ 5.022400e-12  2.794256e-10 -1.149400e-11]  [-5.081200e-12 -2.797876e-10  2.575400e-12] 207.17654997947406  0.007741650936399189  0.007452038052262616  207.17685634126738  0.007767651699278217  0.007426390734990746 208.0841652355688 207.94535729145858  210.95478122864483  225.38280317164953
1.0225008049589002  1.151999078543884  1.0000000207998898  [4.4080700e-10 1.0626458e-08 9.5547240e-10]  [-4.40511700e-10 -1.06190474e-08 -9.44856600e-10] 215.42661167799298  0.006330980428857693  0.006552144880739907  215.4261545287833  0.006321461124123293  0.006584405471016611 216.13043002251223 216.70135622799296  220.21749219833995  241.50489084888918
1.0249999533200789  1.1519995208034282  0.9999999987275323  [-3.826700e-12 -2.050412e-10 -6.935300e-12]  [ 3.851900e-12  2.067855e-10 -1.475660e-11] 225.6838838402505  0.00528147020993298  0.005993018796211376  225.68418168319207  0.0052800785390820235  0.00599818205749728 226.25896401904322 227.85624758808265  231.8458618133465  264.0861305459313
1.0275003611876574  1.1520009595156808  0.9999999913488132  [-4.56764510e-09 -1.21646176e-07 -2.24852560e-09]  [4.56751710e-09 1.21642251e-07 2.25954130e-09] 238.40942691660624  0.004469680674550203  0.005343818811449592  238.41091246175804  0.004466446504852587  0.0053329730711387 239.02497864771536 242.18994338791745  246.4182397579736  298.43627641543884
1.0299998892670885  1.1519997926431402  0.9999999996537843  [-1.83700e-13 -1.02510e-11 -1.74939e-11]  [ 5.89200e-13  2.85157e-11 -3.21630e-12] 254.5689944015035  0.003937766917007569  0.004770989095710481  254.5689581233529  0.003941769346218462  0.0047669738361075424 255.41495074702732 261.16470655919386  264.8936915489119  363.3410502756675
1.0325003435619955  1.1519997317991146  1.000000133195659  [-2.20559060e-09 -6.36688876e-08  1.15246560e-09]  [ 2.20546390e-09  6.36641177e-08 -1.15378270e-09] 275.7379023933686  0.00398034128411287  0.00397592891351446  275.7308354938498  0.003954437091540296  0.0040264909617265185 277.35271704137693 287.9330506286127  289.0129677498482  nan
1.0350000269456532  1.1520012311177932  0.9999999994346136  [-5.50100e-13 -2.83196e-11 -1.86284e-11]  [4.37800e-13 2.45590e-11 4.47064e-11] 305.70537520887973  0.005665737712013283  0.005514466877105754  305.7055292068565  0.00570140370808044  0.0055157390330591045 309.1173346088535 331.11426651754294  322.2384364929098  nan
1.0375001320074966  1.1520006358515893  0.9999999603471377  [ 3.29279920e-09  1.02313813e-07 -2.59446140e-09]  [-3.3027776e-09 -1.0260632e-07  2.3351636e-09] 358.2191724216707  0.12215382494307381  0.05564209298877568  358.22363018207534  0.12253095135720474  0.05588490612611475 363.89762759218047 438.52672273188915  nan  nan
1.0549997041001418  1.1699988599050661  1.0000000152231951  [ 9.99295100e-10  4.24676960e-09 -2.49999799e-01]  [-9.99072300e-10 -4.24670500e-09 -2.49999846e-01] 385.4411715229189  0.04672762079755612  0.019788084412916927  385.44105078629326  0.04673669290606328  0.01978722604342616 380.3690745857312 437.5151184320853  nan  nan
1.0549998756007364  1.1949994110072506  0.9999999824691073  [ 1.72959000e-11  5.04306000e-11 -1.99999897e-01]  [-1.73360000e-11 -5.04572000e-11 -1.99999968e-01] 300.8675447085226  0.005171115811553872  0.008660175202025139  300.86765646579795  0.0051768758078949055  0.008657839768611859 310.4462835962054 323.63001052467087  nan  nan
1.0549999626830706  1.2449999700479575  1.0000000168914824  [-7.78771000e-11  2.84571600e-10 -1.00000045e-01]  [ 7.7859100e-11 -2.8478590e-10 -9.9999926e-02] 238.78247436209432  0.004668098496989839  0.006721901291606554  238.78227939527505  0.004667487508402383  0.0067222608433085175 247.7790248439689 251.21401461479016  nan  nan
1.055000499246312  1.2949967497112085  0.9999998694871358  [-3.58838500e-10 -1.34034435e-08 -1.42818910e-09]  [3.63544400e-10 1.35825027e-08 1.45438470e-09] 207.03895226402997  0.0037049637930883024  0.004643566623603445  207.043996058094  0.0036951833980026503  0.004624541094034478 214.14926300295454 216.17707437720043  226.52065313020302  319.80031910143896
1.0549999872455216  1.3449993322767215  0.9999999773495365  [-1.66096400e-10 -4.80206200e-10  9.99999213e-02]  [1.65969300e-10 4.79998200e-10 1.00000068e-01] 186.1110144678397  0.0050207012860440485  0.004813041293096953  186.11105361480537  0.005021671267320866  0.004815670492272758 191.70146303380156 193.51796887780685  172.40402572839128  238.81397682420456
1.0549999699375037  1.3949993280495676  0.999999979426277  [-1.88854100e-10  4.22515700e-10  1.99999879e-01]  [ 1.88873900e-10 -4.22453500e-10  1.99999983e-01] 170.71209489397387  0.00784057922864413  0.006878651002612866  170.71210457561602  0.007840452458385574  0.0069131317064309705 175.1562120608963 177.03304346211598  151.0303578798116  203.18044979849674
1.0549998146885988  1.4449992495113162  1.0000000082716551  [-5.59710000e-11  9.27872900e-10  2.99999895e-01]  [ 5.60013000e-11 -9.27965000e-10  2.99999892e-01] 158.65603195726015  0.010531222779098149  0.008685445432990165  158.65601458987186  0.010528263987921022  0.008686020731301885 162.2237039447226 164.21518829340303  137.68927723091244  181.14896181536008
1.055001761460919  1.4950077812997562  0.9999999638788117  [-1.8726430e-10 -4.0136208e-09  4.0000112e-01]  [1.87276200e-10 4.01364820e-09 4.00001264e-01] 148.87485020511514  0.01319599081801513  0.010451854685629558  148.8748279774682  0.013194772737521874  0.010449720161974431 151.7172485257695 153.81387940856393  127.9869178724108  165.61610324854342
1.0549598795061739  1.5448375259998601  1.000000305131831  [1.21221800e-09 8.85284960e-09 4.99975271e-01]  [-1.21253280e-09 -8.85300020e-09  4.99974885e-01] 140.71331637366268  0.015965271550118707  0.01203198651487981  140.71356356957665  0.01602042341800627  0.012110369737012804 142.9406609091652 145.11291245800024  120.39854571071827  153.8413142850444
1.0553252056228624  1.5961896271038707  0.9999990625760979  [-2.06856691e-08 -9.65934068e-08  6.00170474e-01]  [2.06832431e-08 9.65932391e-08 6.00170387e-01] 133.7382911513159  0.018921483654938537  0.013878211452129753  133.7380334248295  0.018907583441763246  0.013885745794614709 135.50847330184885 137.72522102905972  113.86042128778361  144.60891442109687
1.0549999637655747  1.2950011536207497  1.0000000393995412  [-1.80160000e-10  8.30370540e-09 -1.00000093e-01]  [-6.72064500e-10 -8.27679640e-09  9.99999516e-02] 207.04395492191696  0.0044128311371820815  0.007277851100648467  207.01845848137492  0.006472902174904316  0.005997104585815499 214.08548993593232 216.14164400050083  226.46344415354724  319.672824727133
1.054999812514013  1.2950026356574165  1.0000002707165019  [ 3.81644600e-10 -4.57590970e-09 -2.00000357e-01]  [6.51130300e-10 4.54292850e-09 1.99999559e-01] 207.02575448374208  0.005704044815101004  0.010627896565260421  206.97415411005142  0.009653312535963991  0.008858662281729384 213.91477318905766 216.05631928339542  226.31523065019468  319.3833225745618
1.0549997053110474  1.2950027146888097  1.0000006064225913  [ 1.9107880e-10 -8.9055110e-10 -3.0000034e-01]  [2.42181800e-10 8.76804500e-10 2.99999385e-01] 206.9953299794848  0.008742160628351977  0.01456398119573866  206.918237607058  0.012684567723943972  0.011465177829125527 213.63490162881897 215.91795630213343  226.0726768610415  318.9180819050256
1.0550004833291178  1.2949980342238474  1.0000000806239921  [-7.41557200e-10  3.48386840e-09 -3.99999376e-01]  [-9.43566600e-10 -3.42934570e-09  3.99998714e-01] 206.94023392997798  0.012391335500522453  0.019862027249004655  206.83613098997327  0.014947624154478006  0.013336716375110858 213.25558943298577 215.7351822455456  225.74616378879747  318.316791430968
1.0549882633075278  1.2949622640658627  0.9999986637580911  [-2.5260540e-10  4.9663070e-10 -4.9999295e-01]  [-2.78924700e-10 -4.78780100e-10  4.99994492e-01] 206.82752674210153  0.015386154464702163  0.025764838328267415  206.69937169335378  0.01830505010880256  0.015372386872105303 212.7371208490467 215.4665278680058  225.2875710148602  317.3572696832214
1.0050013544138003  1.2000015112466222  0.9999999955165791  [ 2.421700e-12  2.798470e-11 -1.977114e-10]  [-2.372900e-12 -2.741970e-11  2.263827e-10] 181.01316218199986  0.05966941247028578  0.050320304714039955  181.01309089748483  0.059702806117216345  0.0503475603082104 182.44712307775856 181.21145504293932  182.3690028409622  181.38281741087508
1.0044439188393002  1.0666681599995775  1.999999813624429  [-3.293080e-11 -3.834938e-10  1.395111e-10]  [ 6.690820e-11  7.733360e-10 -2.805163e-10] 181.7121889361805  0.03978528348569262  0.044949097380401246  181.76361981136986  0.037119499533340435  0.053636319630325204 183.04609091052933 181.84149749191107  182.9962423682215  182.28797510906827
1.0037501501142192  0.9000011207696733  2.999999707509749  [2.51250e-12 2.95846e-11 7.31770e-12]  [-8.21140e-12 -9.47068e-11 -6.47690e-12] 182.58376752591911  0.043962030961237186  0.06141993968846927  182.68295848431382  0.02907257949981952  0.056910288072717446 183.7970459322296 182.62975317004415  183.78591998652715  183.3635664340871
1.0031991175468167  0.767999575694616  4.000000188899375  [ 1.2920050e-10  1.5126999e-09 -2.9498500e-11]  [-5.4375680e-10 -6.2672144e-09  7.8407700e-11] 183.28505295762093  0.04246484599479115  0.057024707198405286  183.41944847242848  0.039343574535065554  0.052016600663674355 184.41468718593646 183.27517523406243  184.41801961672545  184.1875826427385
1.002772308716465  0.6666645853476536  5.000001287585933  [-6.18534e-11 -7.27690e-10  4.65567e-11]  [ 3.3451380e-10  3.8511995e-09 -2.1069590e-10] 183.9047486287139  0.054294606489549535  0.052400418949795885  184.04872261849835  0.04651766905815234  0.049049166052197404 184.9251409157704 183.80584648113216  184.93396023244867  184.82288387091234
1.0024490561402382  0.5877504345191743  6.000004494124174  [ 3.76490e-12  4.42596e-11 -1.46234e-11]  [-2.343430e-11 -2.700404e-10  3.878620e-11] 184.3495646478234  0.05339379362754344  0.052484028152976474  184.48234026416446  0.05096074841980211  0.05039922274996404 185.26496188859346 184.16106424151684  185.27768616014956  185.24524695214313
1.0021872286748819  0.525004772322285  6.999994209940661  [-6.369200e-11 -7.480327e-10 -3.459540e-11]  [4.7150510e-10 5.4282347e-09 2.8510640e-10] 184.7422692045791  0.051388331120996326  0.05374720614417468  184.8556151171877  0.049352353772961606  0.05483340169020376 185.56298732834077 184.47110212511177  185.57766375039967  185.59375812379565
1.001981456428663  0.474070999860691  8.00000396406664  [4.730900e-11 5.549924e-10 4.061610e-11]  [-3.2816150e-10 -3.7671338e-09 -6.2959500e-11] 185.03063363515164  0.04914652428854522  0.05497693334577588  185.12955815458318  0.044051708474042495  0.05629718101214087 185.75892063132216 184.67565550822945  185.77496090365997  185.82632927892533
1.0018091089171581  0.4319889510961787  9.000017357112291  [4.782700e-11 5.629263e-10 2.461061e-10]  [-4.2833110e-10 -4.9370974e-09 -1.8496426e-09] 185.29634703114868  0.048604105524272356  0.05548526921438966  185.37060714069426  0.04039365872593926  0.05048065527884789 185.93965799515757 184.86305081666498  185.9555131181331  186.0303745049535
1.0016570121514616  0.3966901509587344  10.00001108252511  [-1.486870e-11 -1.752422e-10 -2.420156e-10]  [1.5756120e-10 1.8151322e-09 2.6168076e-09] 185.53234141822261  0.049601373733359405  0.06556250524476105  185.61021082749562  0.04409333710013968  0.05245535769786386 186.15262014015036 185.08272866992368  186.16661965391737  186.25436910804626
1.0226408696451208  1.1235058339720791  1.0000000002120124  [-2.03478000e-10  1.21032830e-09  2.27070037e-08]  [ 1.4186063e-09 -9.5298810e-09 -6.8269105e-09] 251.86385068927706  0.0069305580291360224  0.006405653097372917  251.86431721305345  0.0069280557026863195  0.006404011841777914 253.65811142081932 255.1755252183355  258.18591803341684  308.76768780199126
1.0201499330430228  1.0010893035497397  2.000000055049065  [ 3.6800e-14 -7.8000e-14 -1.5877e-12]  [ 6.37800e-13  1.81971e-11 -8.53130e-12] 260.6386382709863  0.014912517096057567  0.020127820016121973  261.55817640366143  0.010583424137102405  0.009451387940583858 264.50956477932726 263.18435862064706  269.32621449289655  331.7922552254648
1.0170299989202023  0.847266204813761  2.99999987650255  [ 4.4508100e-11  1.1110338e-09 -3.4405260e-10]  [-1.4531060e-10 -3.5831636e-09  1.1087147e-09] 275.2997897855947  0.04051509177724335  0.027821859068886633  276.5547095504124  0.012926739447707518  0.009306547210590937 281.810156113373 274.72349108258834  289.5664328226888  370.6425184578768
1.0145500196017014  0.7247666896517697  4.0000001531557166  [-2.460950e-11 -6.177457e-10 -2.977960e-11]  [ 1.046509e-10  2.580116e-09 -9.868170e-11] 290.40901210527915  0.01925786618748024  0.00951158099085814  291.75744092455125  0.011780514287294255  0.01006001959627209 300.3814216738119 285.4874676704724  311.5183674725685  419.11186425309114
1.0126399020810761  0.6303237702934474  5.000000222112832  [7.9013100e-11 1.9814146e-09 7.6048000e-12]  [-3.8870170e-10 -9.5634176e-09 -3.1615900e-11] 305.6911003875565  0.004474806367908591  0.010334180820614753  306.9953091926791  0.013087154276980094  0.011502831359490748 319.74830102440046 295.0005839854332  334.4442589231262  497.04727059120404
1.011150086200539  0.5565329530561111  5.999999770414112  [-3.648940e-11 -9.181922e-10 -2.793841e-10]  [2.5311880e-10 6.2304562e-09 1.7596042e-09] 322.5025400702775  0.004773456330345217  0.011916423626477247  323.6800846549433  0.01221407773707113  0.013316596328949352 340.4480075606903 303.41248263923325  359.3687549191511  nan
1.009970911839299  0.4976885634755568  7.0000020582790645  [ 9.4904800e-11  2.3802838e-09 -8.1838100e-10]  [-6.19355200e-10 -1.52404315e-08  6.58177570e-09] 336.5203193331878  0.0068593804837297715  0.01149262914861485  337.5410865090091  0.012159818248532421  0.019068190092100916 364.4638078026838 311.31206408256156  389.12568218138847  nan

